An agent-based model for interrelation between COVID-19 outbreak and economic activities

As of July, 2020, acute respiratory syndrome caused by coronavirus COVID-19 is spreading over the world and causing severe economic damages. While minimizing human contact is effective in managing the outbreak, it causes severe economic losses. Strategies solving this dilemma by considering interrelation between the spread of the virus and economic activities are in urgent needs for mitigating the health and economic damage. Here we propose an abstract agent-based model for the outbreak of COVID-19 in which economic activities are taken into account. The computational simulation of the model recapitulated the trade-off between health and economic damage associated with lockdown measures. Based on the simulation results, we discuss how macroscopic dynamics of infection and economy emerge from the individuals' behaviours. We believe our model can serve as a platform for discussing solutions to the abovementioned dilemma.

==> anc/Monitor.cpp <==
#include <iostream>
#include <stdio.h>
//For Linux
//#include <GL/glut.h>
//For Mac
#include <GLUT/glut.h>

#include <cmath>
#include <fstream>
#include "Monitor.hpp"

Monitor:: Monitor(){

  deltax = 0.0;
  WindowRatio = 1.0;
  length = 2.0;
  inv_length = 1.0 / length;

  window[X] = 1600;
  window[Y] = 1600;

  takemovie = 0;
  count = 0;

  sprintf(moviename, "./MovieDir/");

  cos_mod = new double[N_SLICES];
  sin_mod = new double[N_SLICES];

  for( int i = 0 ; i < N_SLICES ; i++ ){
    cos_mod[i] = cos( i*2*M_PI/N_SLICES );
    sin_mod[i] = sin( i*2*M_PI/N_SLICES );
  }

}

void Monitor::String(double x,double y, char *string)
{
    glPushAttrib(GL_ENABLE_BIT);
    glDisable(GL_LIGHTING);
    glColor3d( color[R], color[G], color[B]);
    glRasterPos3f(x, y,0.0);
    while (*string) {
        glutBitmapCharacter(GLUT_BITMAP_HELVETICA_18, *string++);
    }
    glPopAttrib();
    
}

Monitor:: ~Monitor(){
  delete [] cos_mod;
  cos_mod = NULL;

  delete [] sin_mod;
  sin_mod = NULL;
}

/////////////////////入力関数//////////////////////
void Monitor:: SetMovieMode(int takemovie){

  this->takemovie = takemovie;

}

void Monitor:: SetMovieName(char *moviename){

  sprintf(this->moviename, moviename);

}

void Monitor:: SetCenter( double addx , double addy ){

  X_Center += addx;
  Y_Center += addy;

}

void Monitor:: SetZoom( double zoom ){

  SetLength( length * zoom );

}

void Monitor:: SetWindowSize( int x , int y ){

  window[X] = x;
  window[Y] = y;

  WindowRatio = (double)window[Y] / (double)window[X];

}

void Monitor:: SetPoint( double x , double y ){

  point[X] =  2.0 * x / window[X] - 1.0;
  point[Y] = -2.0 * y / window[Y] + 1.0;

  if( mode == 2 )
    if( point[X] > 0.0 )
      deltax = 0.5;
    else
      deltax = -0.5;

  point[X] = ( point[X] - deltax ) * length / WindowRatio + X_Center;
  point[Y] = point[Y] * length + Y_Center;

  deltax = 0.0;

}


void Monitor:: SetLength( double length ){

  this->length = length;
  this->inv_length = 1.0 / length;

}

void Monitor:: SetColor( double r , double g , double b , int window ){

  color[R] = r;
  color[G] = g;
  color[B] = b;

}

void Monitor:: SetAllColor( double r , double g , double b ){

  for( int window = 0 ; window < N_WIN ; window++ ){

  color[R] = r;
  color[G] = g;
  color[B] = b;

  }

}

//////////////////////////////////////////////////


/////////////////////出力関数//////////////////////
int Monitor:: GetWindowSize( int xy ){

  return window[xy];

}

double Monitor:: GetPoint( int xy ){

  return point[xy];

}

int Monitor:: GetMovieMode(){

  return takemovie;

}

//////////////////////////////////////////////////



void Monitor:: Vertex( double x , double y ){//描画の頂点

  glVertex2d(
	     ( x - X_Center ) * WindowRatio * inv_length + deltax,
	     ( y - Y_Center ) * inv_length
	     );

}

void Monitor:: Rectangle( double x1 , double y1 , double x2 , double y2 ){//長方形

  glBegin(GL_POLYGON);

    Vertex( x1 , y1 );
    Vertex( x2 , y1 );
    Vertex( x2 , y2 );
    Vertex( x1 , y2 );

  glEnd();

}

void Monitor:: DrawRectangle( double x1 , double y1 , double x2 , double y2 ){//長方形の描画
    glColor3d( color[R], color[G], color[B] );
    Rectangle( x1 , y1 , x2 , y2 );
}

void Monitor:: Circle( double x , double y , double radius ){//円

  glBegin(GL_POLYGON);

  for(int i=0; i< N_SLICES ; i++){
    Vertex(
	   x + radius*cos_mod[i] ,
	   y + radius*sin_mod[i] 
	   );
  }
  glEnd();

}

void Monitor:: DrawCircle( double x , double y , double radius ){//円の描画
    glColor3d( color[R], color[G], color[B] );
    Circle( x , y , radius );
}

void Monitor:: Line( double xi , double yi , double xj , double yj){//線
    glBegin(GL_LINES);
    Vertex( xi , yi );
    Vertex( xj , yj );
    glEnd();

}

void Monitor:: DrawLine( double xi , double yi , double xj , double yj, float linewidth ){//線の描画

    glColor3d( color[R], color[G], color[B] );
	glLineWidth (linewidth) ;
    Line( xi , yi , xj , yj);
}

void Monitor:: CenterLine(){//中心線

    glColor3d( 0.0 , 0.0 , 0.0 );
    glBegin(GL_LINES);

    glVertex2d( 0.0 , 1.0 );
    glVertex2d( 0.0 , -1.0 );
  
    glVertex2d( 1.0 , 0.0 );
    glVertex2d( -1.0 , 0.0 );
  
    glEnd();
}

void Monitor:: SavePPMData(){//PPMの出力

  if( takemovie ){
    char filename[256];
    sprintf(filename, "%s%05d.ppm", moviename , count);

    FILE *ppmf;
    GLubyte piximage[window[Y]][window[X]][3];

    glReadPixels(0, 0, window[X], window[Y], GL_RGB, GL_UNSIGNED_BYTE, piximage);

    ppmf=fopen(filename ,"w");
    fprintf(ppmf,"P6\n");
    fprintf(ppmf,"%d %d\n",window[X],window[Y]);
    fclose(ppmf);
    ppmf=fopen(filename,"ab");
    fputc(50,ppmf);
    fputc(53,ppmf);
    fputc(53,ppmf);
    fputc(10,ppmf);

    for(int pix_j=0; pix_j<window[Y]; pix_j++){
      for(int pix_i=0; pix_i<window[X]; pix_i++){
	for(int pix_k=0; pix_k<3; pix_k++){
	  fputc(piximage[window[Y]-1-pix_j][pix_i][pix_k],ppmf);
	}
      }
    }
    fclose(ppmf);

    count++;
  }

}


==> anc/Monitor.hpp <==
#ifndef _MONITOR_HPP
#define _MONITOR_HPP

#define N_SLICES 20
const double inv_pix3 = 3.0 / M_PI ;
const double pixinv_3 = M_PI / 3.0 ;
const double inv_pix2 = 2.0 / M_PI ;
const double pixinv_2 = M_PI / 2.0 ;


class Monitor {
public:

  Monitor();
  ~Monitor();

  enum AxisID{X ,Y ,N_AXIS};
  enum RgbID{R, G, B, N_RGB};
  enum WindowID{Left, Right ,N_WIN};

  /////////////////////入力関数//////////////////////
  void SetMovieMode(int takemovie);
  void SetMovieName(char *moviename);
  void SetLength( double length );
  void SetCenter( double addx , double addy );
  void SetZoom( double zoom );
  void SetWindowSize( int x , int y );
  void SetPoint( double x , double y );
  void SetColor( double r , double g , double b , int window );
  void SetAllColor( double r , double g , double b );

  /////////////////////出力関数//////////////////////
  int GetWindowSize( int xy );
  double GetPoint( int xy );
  int GetMovieMode();

  void Vertex( double x , double y );
  void Circle( double x , double y , double radius );
  void DrawCircle( double x , double y , double radius );
  void Line( double xi , double yi , double xj , double yj );
  void DrawLine( double xi , double yi , double xj , double yj, float linewidth );
  void Rectangle( double x1 , double y1 , double x2 , double y2 ); 
  void DrawRectangle( double x1 , double y1 , double x2 , double y2 );
  void String         ( double x,double y, char *string);
 
  void CenterLine();

  void SavePPMData();

private:

  int mode;
  double deltax;
  double WindowRatio;
  double inv_length;
  double length;
  double X_Center;
  double Y_Center;
  double point[N_AXIS];
  int window[N_AXIS];
  int count;
  int takemovie;
  char moviename[256];

  double *cos_mod;
  double *sin_mod;
  double color[N_RGB];

};

#endif


==> anc/infection-economy-ver2-3.cpp <==
#define CheckMod -1

/****************************************************/
/* GLUT sample program                              */
/*                                                  */
/*                   Generated by Masahiro Shimizu  */
/*                    Apr., 10, 2007, Revision 0.1  */
/****************************************************/

#include <iostream>
#include <cmath>
#include <unistd.h>
#include <GLUT/glut.h>
#include "Monitor.hpp"
#define MAX_STEP (30000)//最大タイムステップ数
#define N (800)   //エージェント数
#define m (4)   //職種の数
#define SQ(i)		((i)*(i))
#define ABS(i,j)		(sqrt(SQ(i.x-j.x)+SQ(i.y-j.y)))
#define ABS2(i)			(sqrt(SQ(i.x)+SQ(i.y)))
#define MAX(i,j)		(((i)>(j))?(i):(j))
#define MIN(i,j)		(((i)<(j))?(i):(j))
#define pi (3.14159265358979323846)
#define ROOT3 (1.7320508075688772935)
#define ROOT2 (1.41421356237)

FILE *fp;
FILE *fp2;

Monitor monitor;
int winid;
time_t timer;
struct tm *date;
char filename[256],filename2[256];
int time_step=0;
int RED;
char str[256],str2[256];
char string_temp[10000];
typedef struct{int x,y;} Vector2D;
typedef struct{int infect, W; double M, n_prev; Vector2D r;} AA;//infect=0:感染症による死亡，1:S，2:E, 3:I, 4:R, 5:Q, 6:生活苦による死亡

AA aa[N];

int nx=43,ny=50;   //フィールドの大きさ
int init_S=N,init_E=0,init_I=0;    //初期のS, E, Iの数
double M_init=60.0; //初期のMの値
double pE=0.012,pD=0.0001,pQ=0.005;   //感染率，死亡率，隔離率pE=0.012
int tau_E=600,tau_R=1200;    //発症までのタイムステップ，回復までのｋタイムステップ
double kappa=0.0004;  //流行に対する対応の速さ
double R=10.0;   //センサレンジ=10.0
int Q_th=10000000; //病院の最大収容人数
int n_young=0;  //若い人（死なない人）の数
int n_selfish=0;    //自己中な人（自粛しない人）の数
double lambda_low=0.0, lambda_high;
double rho_th=100.0;    //1回の訪問で満たされる欲求
double K=0.00007;   //K=0.00007生活保護，税金の係数（dtかけていないパラメータなので注意）
double M_min=5.0;   //助けを呼ぶ閾値
double ipsi[m],sigma[m];    //職種による消費需要の違いを特徴づけるパラメータ
double lambda[N];
double rho[N][m];    //エージェントiの職種jに対する需要
int targetlist[N][10];
int zaitaku,gaishutu,zaitakuW[m],gaishutuW[m]; //在宅・外出カウント
int ryutu; //お金の移動カウント
int count_S,count_E,count_I,count_R,count_Q,count_D1,count_D2;    //数のカウント用
int count_SW[m],count_EW[m],count_IW[m],count_RW[m],count_QW[m],count_D1W[m],count_D2W[m];    //数のカウント用
double M_average,M_variance;
double M_total[m];//各職種のお金の合計
int time_E[N],time_R[N];    //カウンター用
int otasuke[N]; //お助け
double M_var; //M,Hの平均，分散
int Q_max,peak_time;    //感染ピーク指標
Vector2D jitaku[N]; //自宅位置

int help_flag=0;    //お助けありかどうか
int save_flag1=0;	//window1の動画セーブ
int save_flag2=1;   //gnuplot用データセーブ
int gnuplot_flag=0; //gnuplot描画
int parameter_flag=1;   //パラメータの描画0:preliminary experiment用，1:通常，2:論文"Effect of voluntary restraint"用

int trial_max=79;
int trial=0;

void init(){
    int j,i,tmp;
    double p1;
    
    if(save_flag2==1){
        timer=time(NULL);
        date=localtime(&timer);
        strftime(str,255,"%Y%b%d-%H%M%S",date);
        printf("%s",str);
        if(gnuplot_flag==1){
            sprintf(filename, "data.txt");
        }
        else{
            sprintf(filename, "%s data.txt",str);    //数値データ保存ファイルのファイル名設定
        }
        fp=fopen(filename,"w");        //数値データ保存ファイルを開く
    }
        //srand((unsigned) time(NULL));
        srand((int)(trial%10));
        //srand(0);
    
    //パラメータ探索
    lambda_high=30.0*(int)((int)(trial/10)%8);
    //pE=0.008+0.001*(int)((int)(trial/10)/8);
    //M_init=45.0+5.0*(int)((int)(trial/10)/8);
    //n_young=100*(int)((int)(trial/10)/8);
    //kappa=0.0001*2.0*((int)((int)(trial/10)/8)+1.0);
    //p_enkyori=0.005*(int)(trial);
    //Q_th=(int)(trial)*10;
    //R=5.0+5.0*(int)((int)(trial/10)/8);
    //tau_E=200+200*(int)((int)(trial/10)/8);
    //tau_R=tau_E*2;
    
    
        //自宅の決定
        for(i=0;i<N;i++){
            while(1==1){
                tmp=0;
                p1=(rand()%32768)/32768.0;
                jitaku[i].x=(int)(p1*nx*ny)%nx;
                jitaku[i].y=int((int)(p1*nx*ny)/nx);
                for(j=0;j<N;j++){
                    if((j!=i)&&(jitaku[j].x==jitaku[i].x)&&(jitaku[j].y==jitaku[i].y)){
                        tmp=1;
                    }
                }
                if(tmp==0){break;}
            }
        }
        //内部状態の初期条件
        for(i=0;i<N;i++){
            if(i%m==0){         aa[i].W=1;}
            else if(i%m==1){    aa[i].W=2;}
            else if(i%m==2){    aa[i].W=3;}
            else{               aa[i].W=4;}
            aa[i].r=jitaku[i];
            aa[i].M=M_init;
            aa[i].n_prev=0.0;
            if(i<init_S)                    {aa[i].infect=1;    time_E[i]=MAX_STEP; time_R[i]=MAX_STEP;}
            else if(i<init_E+init_S)        {aa[i].infect=2;    time_E[i]=0;        time_R[i]=MAX_STEP;}
            else if(i<init_E+init_S+init_I) {aa[i].infect=3;    time_E[i]=MAX_STEP; time_R[i]=0;}
            if(i<n_selfish){
                lambda[i]=lambda_low;
            }
            else{
                lambda[i]=lambda_high;
            }
        }
        //職種の初期条件
        ipsi[0]=0.0;      sigma[0]=(0.5-ipsi[0])/M_init;
        ipsi[1]=0.1;      sigma[1]=(0.5-ipsi[1])/M_init;
        ipsi[2]=0.2;      sigma[2]=(0.5-ipsi[2])/M_init;
        ipsi[3]=0.3;      sigma[3]=(0.5-ipsi[3])/M_init;
        //ターゲットリスト
        for(i=0;i<N;i++){
            for(j=0;j<10;j++){
                targetlist[i][j]=0;
            }
        }
        //お助け
        for(i=0;i<N;i++){
            otasuke[i]=-1;
        }
        //需要の初期条件
        for(i=0;i<N;i++){
            for(j=0;j<m;j++){
                p1=(rand()%32768)/32768.0;
                rho[i][j]=rho_th*p1;
            }
        }
        //評価指標初期化
        zaitaku=0;
        gaishutu=0;
        for(i=0;i<m;i++){
            zaitakuW[i]=0;
            gaishutuW[i]=0;
        }
        ryutu=0;
        M_var=0.0;
        Q_max=0;
        peak_time=0;
    
        time_step=0;
        
}

void kyori(Vector2D vec1,Vector2D vec2,double *dx,double *dy){
    if(((vec1.y%2==0)&&(vec2.y%2==0))||((vec1.y%2==1)&&(vec2.y%2==1))){
        *dx=vec2.x-vec1.x;
    }
    else if(((vec1.y%2==0)&&(vec1.y%2==1))){
        *dx=vec2.x+0.5-vec1.x;
    }
    else if(((vec1.y%2==1)&&(vec2.y%2==0))){
        *dx=vec2.x-0.5-vec1.x;
    }
    if(*dx>=nx/2.0){
        *dx-=nx;
    }
    else if(*dx<-nx/2.0){
        *dx+=nx;
    }
    *dy=vec2.y-vec1.y;
    if(*dy>=ny/2.0){
        *dy-=ny;
    }
    else if(*dy<-ny/2.0){
        *dy+=ny;
    }
}

int timeevolution(void){
	int i,j,ii,jj;
    int TMP,TMPF,count,n_infect[N],idou_flag,target_person,help_person;
    double p1,p2,tmp,tmp2,tmp3,tmp4,tmp5,tmp6,tmp_x,tmp_y,Dx,Dy,DDx,DDy,Dx_min,Dy_min;
    double distance_min_sq;
                        
    for (ii=0; ii<100; ii++) {
        //usleep(100000);
        //おたすけ
        if(help_flag==1){
            for(i=0;i<N;i++){
                if(otasuke[i]!=-1){
                    TMP=otasuke[i];
                    if((aa[TMP].infect==0)||(aa[TMP].infect>=5)){
                        otasuke[i]=-1; //助けに行く途中で相手が入院したり死んだらotasuke[i]を-1（助けるひとがいない）に戻す
                    }
                    if((aa[i].infect==0)||(aa[i].infect>=5)){
                        otasuke[i]=-1;  //自身が入院したり死んだらotasuke[i]を-1に戻す
                    }
                }
            }
            for(i=0;i<N;i++){   //助けてくれる人の選定
                if((aa[i].infect>=1)&&(aa[i].infect<=4)){
                    if(aa[i].M<=M_min){ //もしお金が底を尽きそうなら
                        TMP=0;
                        for(j=0;j<N;j++){
                            if((j!=i)&&(otasuke[j]==i)){
                                TMP=1;
                            }
                        }
                        if(TMP==0){ //もしまだ助けてくれる人がみつかっていなかったら
                            distance_min_sq=10000000.0;
                            for(j=0;j<N;j++){
                                if((j!=i)&&(aa[j].infect>=1)&&(aa[j].infect<=4)&&(otasuke[j]==-1)&&(aa[j].M>M_min)){    //助けてくれる人の条件
                                    kyori(aa[j].r,jitaku[i],&DDx,&DDy);
                                    tmp2=SQ(DDx)*3.0+SQ(DDy)*2.25;
                                    if(tmp2<distance_min_sq){
                                        distance_min_sq=tmp2;
                                        help_person=j;
                                    }
                                }
                            }
                            otasuke[help_person]=i;
                        }
                    }
                }
            }
            for(i=0;i<N;i++){
                if(otasuke[i]!=-1){
                    TMP=otasuke[i];
                    if((aa[i].r.x==jitaku[TMP].x)&&(aa[i].r.y==jitaku[TMP].y)){
                        //お金の取引
                        aa[i].M-=1.0;
                        aa[TMP].M+=1.0;
                        ryutu+=1;
                        otasuke[i]=-1; //助ける相手に行き着いたらお金を渡してotasuke[i]を-1（助けるひとがいない）に戻す
                    }
                }
            }
        }
        //ターゲットリストからのターゲットの選択と移動，お金の支払い等
        for(i=0;i<N;i++){
            if((aa[i].infect>=1)&&(aa[i].infect<=4)){
                distance_min_sq=10000000.0;
                idou_flag=0; //idou_flag[i] 0:ターゲットがない（自宅待機），1:ターゲットに向けて移動，2:ターゲットにすでにたどりついている
                for(j=0;j<N;j++){
                    if((j!=i)&&(aa[j].infect>=1)&&(aa[j].infect<=4)&&(aa[j].W==targetlist[i][0])){  //ターゲットがいる
                        idou_flag=1;
                        kyori(aa[i].r,jitaku[j],&Dx,&Dy);
                        tmp2=SQ(Dx)*3.0+SQ(Dy)*2.25;
                        if(tmp2<distance_min_sq){
                            distance_min_sq=tmp2;
                            target_person=j;
                            Dx_min=Dx;
                            Dy_min=Dy;
                        }
                    }
                }
                if(idou_flag==0){    //ターゲットがないので自宅をターゲットに
                    kyori(aa[i].r,jitaku[i],&Dx,&Dy);
                    distance_min_sq=SQ(Dx)*3.0+SQ(Dy)*2.25;
                    Dx_min=Dx;
                    Dy_min=Dy;
                }
                if(idou_flag==1){
                    if((Dx_min==0)&&(Dy_min==0)){   //すでにターゲットにたどりついている
                        idou_flag=2;
                        //お金の取引
                        aa[i].M-=1.0;
                        aa[target_person].M+=1.0;
                        ryutu+=1;
                        //ρからρ_th減らす
                        TMP=targetlist[i][0]-1;//職種の番号は1〜M,rho[i][j-1]は職種番号jの需要度
                        rho[i][TMP]-=rho_th;
                        if(rho[i][TMP]<0.0){rho[i][TMP]=0.0;}
                        //ターゲットリストの削除
                        for(j=1;j<=9;j++){
                            targetlist[i][j-1]=targetlist[i][j];
                        }
                        targetlist[i][9]=0;   //リストが埋まっていない時は0になる
                    }
                }
                //税金，生活保護
                aa[i].M+=K*(M_init-aa[i].M);
                //お助け
                if(help_flag==1){
                    if(otasuke[i]!=-1){ //助ける相手がいる時にのみ目標場所を助ける相手の自宅に上書き
                        TMP=otasuke[i];
                        kyori(aa[i].r,jitaku[TMP],&Dx,&Dy);
                        distance_min_sq=SQ(Dx)*3.0+SQ(Dy)*2.25;
                        Dx_min=Dx;
                        Dy_min=Dy;
                    }
                }                if(((idou_flag!=2)&&((Dx_min!=0)||(Dy_min!=0)))||((help_flag==1)&&(otasuke[i]!=0))){ //エージェントの移動
                    tmp2=sqrt(distance_min_sq);
                    Dx_min=Dx_min*ROOT3/tmp2;
                    Dy_min=Dy_min*1.5/tmp2;
                    p1=(rand()%32768)/32768.0;
                    if(aa[i].r.y%2==0){
                        tmp=(1.0+(-0.5*Dx_min+ROOT3/2.0*Dy_min))/6.0;
                        tmp2=tmp+(1.0+(0.5*Dx_min+ROOT3/2.0*Dy_min))/6.0;
                        tmp3=tmp2+(1.0+Dx_min)/6.0;
                        tmp4=tmp3+(1.0+(0.5*Dx_min-ROOT3/2.0*Dy_min))/6.0;
                        tmp5=tmp4+(1.0+(-0.5*Dx_min-ROOT3/2.0*Dy_min))/6.0;
                        tmp6=tmp5+(1.0-Dx_min)/6.0;
                        if(p1<tmp){          aa[i].r.x-=1; aa[i].r.y+=1;}
                        else if(p1<tmp2){    aa[i].r.x+=0; aa[i].r.y+=1;}
                        else if(p1<tmp3){    aa[i].r.x+=1; aa[i].r.y+=0;}
                        else if(p1<tmp4){    aa[i].r.x+=0; aa[i].r.y-=1;}
                        else if(p1<tmp5){    aa[i].r.x-=1; aa[i].r.y-=1;}
                        else if(p1<tmp6){    aa[i].r.x-=1; aa[i].r.y+=0;}
                    }
                    else{
                        tmp=(1.0+(-0.5*Dx_min+ROOT3/2.0*Dy_min))/6.0;
                        tmp2=tmp+(1.0+(0.5*Dx_min+ROOT3/2.0*Dy_min))/6.0;
                        tmp3=tmp2+(1.0+Dx_min)/6.0;
                        tmp4=tmp3+(1.0+(0.5*Dx_min-ROOT3/2.0*Dy_min))/6.0;
                        tmp5=tmp4+(1.0+(-0.5*Dx_min-ROOT3/2.0*Dy_min))/6.0;
                        tmp6=tmp5+(1.0-Dx_min)/6.0;
                        if(p1<tmp){          aa[i].r.x+=0; aa[i].r.y+=1;}
                        else if(p1<tmp2){    aa[i].r.x+=1; aa[i].r.y+=1;}
                        else if(p1<tmp3){    aa[i].r.x+=1; aa[i].r.y+=0;}
                        else if(p1<tmp4){    aa[i].r.x+=1; aa[i].r.y-=1;}
                        else if(p1<tmp5){    aa[i].r.x+=0; aa[i].r.y-=1;}
                        else if(p1<tmp6){    aa[i].r.x-=1; aa[i].r.y+=0;}
                    }
                    if(aa[i].r.x>=nx){  aa[i].r.x-=nx;}
                    if(aa[i].r.x<0){    aa[i].r.x+=nx;}
                    if(aa[i].r.y>=ny){  aa[i].r.y-=ny;}
                    if(aa[i].r.y<0){    aa[i].r.y+=ny;}
                }
            }
        }
        //N_iの更新
        for(i=0;i<N;i++){
            n_infect[i]=0;
        }
        for(i=0;i<N;i++){
            if(aa[i].infect==5){
                for(j=0;j<N;j++){
                    if(j!=i){
                        tmp_y=aa[j].r.y-aa[i].r.y;
                        if(fabs(tmp_y)>=ny/2.0){
                            tmp_y=ny-tmp_y;
                        }
                        if(((aa[i].r.y%2==0)&&(aa[j].r.y%2==0))||((aa[i].r.y%2==1)&&(aa[j].r.y%2==1))){
                            tmp_x=aa[j].r.x-aa[i].r.x;
                        }
                        else if((aa[i].r.y%2==1)&&(aa[j].r.y%2==0)){
                            tmp_x=aa[j].r.x-aa[i].r.x-0.5;
                        }
                        else if((aa[i].r.y%2==0)&&(aa[j].r.y%2==1)){
                            tmp_x=aa[j].r.x-aa[i].r.x+0.5;
                        }
                        if(fabs(tmp_x)>=nx/2.0){
                            tmp_x=nx-tmp_x;
                        }
                        if(tmp_x*tmp_x*3.0+tmp_y*tmp_y*2.25<R*R){
                            n_infect[j]+=1;
                        }
                    }
                }
                n_infect[i]+=1;
            }
        }
        for(i=0;i<N;i++){
            aa[i].n_prev+=kappa*(n_infect[i]-aa[i].n_prev);
        }
        //感染状態の更新
        for(i=0;i<N;i++){
           if(aa[i].infect==1){
                TMP=0;
                for(j=0;j<N;j++){
                    if((j!=i)&&(aa[j].r.x==aa[i].r.x)&&(aa[j].r.y==aa[i].r.y)&&((aa[j].infect==2)||(aa[j].infect==3))){
                        TMP=1;
                        break;
                    }
                }
                if(TMP==1){
                    p1=(rand()%32768)/32768.0;
                    if(p1<pE){
                        aa[i].infect=2;
                        time_E[i]=time_step;
                    }
                }
            }
            else if(aa[i].infect==2){
                if(time_step>=time_E[i]+tau_E){
                    aa[i].infect=3;
                    time_E[i]=MAX_STEP;
                    time_R[i]=time_step;
                }
            }
            else if(aa[i].infect==3){
                p1=(rand()%32768)/32768.0;
                if((p1<pD)&&(i>=n_young)){
                    aa[i].infect=0;
                }
                else if(p1<pD+pQ){
                    count=0;
                    for(j=0;j<N;j++){
                        if((j!=i)&&(aa[j].infect==5)){
                            count++;
                        }
                    }
                    if(count<Q_th){
                        aa[i].infect=5;
                    }
                }
                else if(time_step>=time_R[i]+tau_R){
                    aa[i].infect=4;
                    time_R[i]=MAX_STEP;
                }
            }
            else if(aa[i].infect==5){
                p1=(rand()%32768)/32768.0;
                if((p1<pD)&&(i>=n_young)){
                    aa[i].infect=0;
                }
                if(time_step>=time_R[i]+tau_R){
                    aa[i].infect=4;
                    time_R[i]=MAX_STEP;
                }
            }
            if(aa[i].M<=0){
                aa[i].infect=6;
            }
        }
        //感染者の出現
        if(time_step==5000){
            for(i=0;i<=N;i++){
                p1=(rand()%32768)/32768.0;
                if(p1<0.005){
                    aa[i].infect=2;
                    time_E[i]=time_step;        time_R[i]=MAX_STEP;
                }
            }
        }
        //rhoの更新，ターゲットリストの追加
        for(i=0;i<N;i++){
            if((aa[i].infect>=1)&&(aa[i].infect<=4)){
                for(j=0;j<m;j++){
                    tmp2=rho[i][j];
                    tmp=sigma[j]*(aa[i].M-lambda[i]*aa[i].n_prev);
                    if(tmp<0.0){tmp=0.0;}
                    rho[i][j]+=ipsi[j]+tmp;
                    if(int(tmp2/rho_th)<int(rho[i][j]/rho_th)){
                        for(jj=0;jj<10;jj++){
                            if(targetlist[i][jj]==0){
                                targetlist[i][jj]=j+1;   //職種（aa[i].W）の番号は1〜m
                                break;
                            }
                        }
                    }
                }
            }
        }
        //タイムステップの更新
        time_step++;
        if(time_step%100==0){
            for(i=0;i<N;i++){
                printf("%d      %d      %d      %d      %f      %d        %d\n",time_step,i,aa[i].r.x,aa[i].r.y,aa[i].M,aa[i].W,aa[i].infect);
            }
        }
        //カウント
        count_S=0;
        count_E=0;
        count_I=0;
        count_R=0;
        count_Q=0;
        count_D1=0;
        count_D2=0;
        for (i=0;i<N;i++){
            if      (aa[i].infect==1){count_S++;}
            else if (aa[i].infect==2){count_E++;}
            else if (aa[i].infect==3){count_I++;}
            else if (aa[i].infect==4){count_R++;}
            else if (aa[i].infect==5){count_Q++;}
            else if (aa[i].infect==0){count_D1++;}
            else if (aa[i].infect==6){count_D2++;}
        }
        if(Q_max<count_Q){
            Q_max=count_Q;
            peak_time=time_step;
        }
        //職種別のカウント
        for(i=0;i<m;i++){
            count_SW[i]=0;
            count_EW[i]=0;
            count_IW[i]=0;
            count_RW[i]=0;
            count_QW[i]=0;
            count_D1W[i]=0;
            count_D2W[i]=0;
            M_total[i]=0;
        }
        for(j=0;j<m;j++){
            for(i=0;i<N;i++){
                if(aa[i].W==j+1){
                    if      (aa[i].infect==1){count_SW[j]++;}
                    else if (aa[i].infect==2){count_EW[j]++;}
                    else if (aa[i].infect==3){count_IW[j]++;}
                    else if (aa[i].infect==4){count_RW[j]++;}
                    else if (aa[i].infect==5){count_QW[j]++;}
                    else if (aa[i].infect==0){count_D1W[j]++;}
                    else if(aa[i].infect==6){count_D2W[j]++;}
                    M_total[j]+=aa[i].M;
                }
            }
        }
        if(save_flag2==1){
            if(time_step%100==0){
                fprintf(fp,"%d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %f                   %f                   %f                   %f                   %d\n",time_step,count_S,count_E,count_I,count_R,count_Q,count_D1,count_D2,count_D1W[0],count_D1W[1],count_D1W[2],count_D1W[3],count_D2W[0],count_D2W[1],count_D2W[2],count_D2W[3],M_total[0],M_total[1],M_total[2],M_total[3],ryutu);
                /*M_average=0.0;    ///Preliminary experimentのデータ用
                for(i=0;i<N;i++){
                    M_average+=aa[i].M/N;
                }
                M_variance=0.0;
                for(i=0;i<N;i++){
                    M_variance+=pow((aa[i].M-M_average),2)/N;
                }
                fprintf(fp,"%d      %f      %d\n",time_step,M_variance,count_D2);*/
            }
        }
        //各種評価指標
        for(i=0;i<N;i++){
            if((aa[i].infect!=0)&&(aa[i].infect!=5)&&(aa[i].infect!=6)){
                if((aa[i].r.x==jitaku[i].x)&&(aa[i].r.y==jitaku[i].y)){
                    zaitaku++;
                }
                else{
                    gaishutu++;
                }
            }
        }
        for(j=0;j<m;j++){
            for(i=0;i<N;i++){
                if(aa[i].W==j+1){
                    if((aa[i].infect!=0)&&(aa[i].infect!=5)&&(aa[i].infect!=6)){
                        if((aa[i].r.x==jitaku[i].x)&&(aa[i].r.y==jitaku[i].y)){
                            zaitakuW[j]++;
                        }
                        else{
                            gaishutuW[j]++;
                        }
                    }
                }
            }
        }
        //終了判定（すべてのエージェントが死ぬかMAX_STEPに達したら終了）
        TMPF=0;
        for(i=0;i<N;i++){
            if((aa[i].infect!=0)&&(aa[i].infect!=6)){
                TMPF=1;
                break;
            }
        }
        if((TMPF==0)||(time_step>=MAX_STEP)){
            for(i=0;i<N;i++){
                M_var+=pow((aa[i].M-M_init),2);
            }
            M_var=sqrt(M_var);
            
            fprintf(fp2,"%d                 %d                   %f                   %f                   %f                   %f                   %f                   %f                   %f                   %f                   %f                   %f                   %d                  %d                   %d                  %d                   %d                  %f                   %f                   %f                   %f                   %f                   %f                   %f                  %d                  %d                  %f                   %f                  %d                   %d                  %d                   ",N,time_step,M_min,ipsi[0],sigma[0],ipsi[1],sigma[1],ipsi[2],sigma[2],ipsi[3],sigma[3],K,nx,ny,init_S,init_E,init_I,M_init,rho_th,lambda_low,lambda_high,pE,pD,pQ,tau_E,tau_R,kappa,R,Q_th,n_young,n_selfish);
            fprintf(fp2,"%d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %d                   %f                   %f                   %f                   %f                   %d                  %f                   %d                   %d\n",count_S,count_E,count_I,count_R,count_Q,count_D1,count_D2,count_SW[0],count_EW[0],count_IW[0],count_RW[0],count_QW[0],count_D1W[0],count_D2W[0],count_SW[1],count_EW[1],count_IW[1],count_RW[1],count_QW[1],count_D1W[1],count_D2W[1],count_SW[2],count_EW[2],count_IW[2],count_RW[2],count_QW[2],count_D1W[2],count_D2W[2],count_SW[3],count_EW[3],count_IW[3],count_RW[3],count_QW[3],count_D1W[3],count_D2W[3],zaitaku,gaishutu,zaitakuW[0],gaishutuW[0],zaitakuW[1],gaishutuW[1],zaitakuW[2],gaishutuW[2],zaitakuW[3],gaishutuW[3],M_total[0],M_total[1],M_total[2],M_total[3],ryutu,M_var,Q_max,peak_time);
            if(gnuplot_flag==1){
                //gnuplot起動
                           FILE *gp;

                           gp=popen("/Applications/gnuplot.app/bin/gnuplot -persist","w");
                           fprintf(gp, "plot 'data.txt' using 1:2 with lines title 'S', 'data.txt' using 1:3 with lines title 'E','data.txt' using 1:4 with lines title 'I', 'data.txt' using 1:5 with lines title 'R', 'data.txt' using 1:6 with lines title 'Q', 'data.txt' using 1:7 with lines title 'D1', 'data.txt' using 1:8 with lines title 'D2'\n");
                           fprintf(gp, "exit\n");
                           fflush(gp);
                           pclose(gp);
            }
            if(trial==trial_max){
                printf("finish\n");
                fclose(fp2);
                exit(0);
            }
            else{
                trial+=1;
                if(save_flag2==1){
                    fclose(fp);
                }
                init();
                break;
            }
        }
    }
	return 0;
}

void idle(void)
{
   glutSetWindow(winid);
   glutPostRedisplay();
}


void display(void)
{
   int i,j,TMP;
    double mag_M;
    mag_M=1.0/M_init;

   glClear(GL_COLOR_BUFFER_BIT);
   glLoadIdentity();
	
	timeevolution();
    
    //フィールド
    monitor.SetAllColor(0.92,0.92,0.92);
    monitor.DrawRectangle(0.0,0.0,nx*ROOT3,ny*1.5);
    monitor.SetAllColor(1.0,1.0,1.0);
    for(i=0;i<N;i++){
        if(jitaku[i].y%2==0){
            monitor.DrawRectangle((jitaku[i].x-0.5)*ROOT3,(jitaku[i].y-0.5)*1.5,(jitaku[i].x+0.5)*ROOT3,(jitaku[i].y+0.5)*1.5);
        }
        else{
            monitor.DrawRectangle((jitaku[i].x)*ROOT3,(jitaku[i].y-0.5)*1.5,(jitaku[i].x+1.0)*ROOT3,(jitaku[i].y+0.5)*1.5);
        }
    }
    
    for(i=0;i<N;i++){
        //感染状態による色付け
        if      (aa[i].infect==1){monitor.SetAllColor(0.0,0.0,1.0);}
        else if (aa[i].infect==2){monitor.SetAllColor(0.5,0.5,0.0);}
        else if (aa[i].infect==3){monitor.SetAllColor(1.0,0.0,0.0);}
        else if (aa[i].infect==4){monitor.SetAllColor(0.0,1.0,0.0);}
        else if (aa[i].infect==5){monitor.SetAllColor(0.6,0.6,0.6);}
        //Mの描画
        if((aa[i].infect!=0)&&(aa[i].infect!=6)){
            if(aa[i].W==1){ //職業1のときは十字
                if(aa[i].r.y%2==0){
                    monitor.DrawLine(aa[i].r.x*ROOT3-mag_M*aa[i].M,
                                     aa[i].r.y*1.5,
                                     aa[i].r.x*ROOT3+mag_M*aa[i].M,
                                     aa[i].r.y*1.5,1.0);
                    monitor.DrawLine(aa[i].r.x*ROOT3,
                                     aa[i].r.y*1.5-mag_M*aa[i].M,
                                     aa[i].r.x*ROOT3,
                                     aa[i].r.y*1.5+mag_M*aa[i].M,1.0);
                }
                else{
                    monitor.DrawLine((aa[i].r.x+0.5)*ROOT3-mag_M*aa[i].M,
                                     aa[i].r.y*1.5,
                                     (aa[i].r.x+0.5)*ROOT3+mag_M*aa[i].M,
                                     aa[i].r.y*1.5,1.0);
                    monitor.DrawLine((aa[i].r.x+0.5)*ROOT3,
                                     aa[i].r.y*1.5-mag_M*aa[i].M,
                                     (aa[i].r.x+0.5)*ROOT3,
                                     aa[i].r.y*1.5+mag_M*aa[i].M,1.0);
                }
            }
            else if(aa[i].W==2){//職業2のときはばってん
                if(aa[i].r.y%2==0){
                    monitor.DrawLine(aa[i].r.x*ROOT3-mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5-mag_M*aa[i].M/ROOT2,
                                     aa[i].r.x*ROOT3+mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5+mag_M*aa[i].M/ROOT2,1.0);
                    monitor.DrawLine(aa[i].r.x*ROOT3-mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5+mag_M*aa[i].M/ROOT2,
                                     aa[i].r.x*ROOT3+mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5-mag_M*aa[i].M/ROOT2,1.0);
                }
                else{
                    monitor.DrawLine((aa[i].r.x+0.5)*ROOT3-mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5-mag_M*aa[i].M/ROOT2,
                                     (aa[i].r.x+0.5)*ROOT3+mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5+mag_M*aa[i].M/ROOT2,1.0);
                    monitor.DrawLine((aa[i].r.x+0.5)*ROOT3-mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5+mag_M*aa[i].M/ROOT2,
                                     (aa[i].r.x+0.5)*ROOT3+mag_M*aa[i].M/ROOT2,
                                     aa[i].r.y*1.5-mag_M*aa[i].M/ROOT2,1.0);
                }
            }
            else if(aa[i].W==3){//職業3のときは● DrawCircle
                if(aa[i].r.y%2==0){
                    monitor.DrawCircle(aa[i].r.x*ROOT3,aa[i].r.y*1.5,mag_M*aa[i].M);
                }
                else{
                    monitor.DrawCircle((aa[i].r.x+0.5)*ROOT3,aa[i].r.y*1.5,mag_M*aa[i].M);
                }
            }
            else if(aa[i].W==4){//職業4のときは■ DrawRectangle
                if(aa[i].r.y%2==0){
                    monitor.DrawRectangle((aa[i].r.x)*ROOT3-mag_M*aa[i].M,(aa[i].r.y)*1.5-mag_M*aa[i].M,(aa[i].r.x)*ROOT3+mag_M*aa[i].M,(aa[i].r.y)*1.5+mag_M*aa[i].M);
                }
                else{
                    monitor.DrawRectangle((aa[i].r.x+0.5)*ROOT3-mag_M*aa[i].M,(aa[i].r.y)*1.5-mag_M*aa[i].M,(aa[i].r.x+0.5)*ROOT3+mag_M*aa[i].M,(aa[i].r.y)*1.5+mag_M*aa[i].M);
                }
            }
        }
    }
    //お助け
    if(help_flag==1){
        monitor.SetAllColor(0.0,0.0,0.0);
        for(i=0;i<N;i++){
            if(otasuke[i]!=-1){
                TMP=otasuke[i];
                monitor.DrawLine(aa[i].r.x*ROOT3,aa[i].r.y*1.5,aa[TMP].r.x*ROOT3,aa[TMP].r.y*1.5,1.5);
                monitor.DrawCircle(aa[i].r.x*ROOT3,aa[i].r.y*1.5,1.0);
            }
        }
    }
    //1個のエージェントに着目
    monitor.SetAllColor(1.0,0.0,0.0);
    if(aa[0].r.y%2==0){
        monitor.DrawLine(aa[0].r.x*ROOT3-0.8,aa[0].r.y*1.5+0.8,aa[0].r.x*ROOT3+0.8,aa[0].r.y*1.5+0.8,1.0);
        monitor.DrawLine(aa[0].r.x*ROOT3-0.8,aa[0].r.y*1.5-0.8,aa[0].r.x*ROOT3+0.8,aa[0].r.y*1.5-0.8,1.0);
        monitor.DrawLine(aa[0].r.x*ROOT3-0.8,aa[0].r.y*1.5-0.8,aa[0].r.x*ROOT3-0.8,aa[0].r.y*1.5+0.8,1.0);
        monitor.DrawLine(aa[0].r.x*ROOT3+0.8,aa[0].r.y*1.5-0.8,aa[0].r.x*ROOT3+0.8,aa[0].r.y*1.5+0.8,1.0);
    }
    else{
        monitor.DrawLine((aa[0].r.x+0.5)*ROOT3-0.8,aa[0].r.y*1.5+0.8,(aa[0].r.x+0.5)*ROOT3+0.8,aa[0].r.y*1.5+0.8,1.0);
        monitor.DrawLine((aa[0].r.x+0.5)*ROOT3-0.8,aa[0].r.y*1.5-0.8,(aa[0].r.x+0.5)*ROOT3+0.8,aa[0].r.y*1.5-0.8,1.0);
        monitor.DrawLine((aa[0].r.x+0.5)*ROOT3-0.8,aa[0].r.y*1.5-0.8,(aa[0].r.x+0.5)*ROOT3-0.8,aa[0].r.y*1.5+0.8,1.0);
        monitor.DrawLine((aa[0].r.x+0.5)*ROOT3+0.8,aa[0].r.y*1.5-0.8,(aa[0].r.x+0.5)*ROOT3+0.8,aa[0].r.y*1.5+0.8,1.0);
    }
    monitor.SetAllColor(0.6,0.0,0.0);
    if(jitaku[0].y%2==0){
        monitor.DrawLine(jitaku[0].x*ROOT3-0.8,jitaku[0].y*1.5+0.8,jitaku[0].x*ROOT3+0.8,jitaku[0].y*1.5+0.8,1.0);
        monitor.DrawLine(jitaku[0].x*ROOT3-0.8,jitaku[0].y*1.5-0.8,jitaku[0].x*ROOT3+0.8,jitaku[0].y*1.5-0.8,1.0);
        monitor.DrawLine(jitaku[0].x*ROOT3-0.8,jitaku[0].y*1.5-0.8,jitaku[0].x*ROOT3-0.8,jitaku[0].y*1.5+0.8,1.0);
        monitor.DrawLine(jitaku[0].x*ROOT3+0.8,jitaku[0].y*1.5-0.8,jitaku[0].x*ROOT3+0.8,jitaku[0].y*1.5+0.8,1.0);
    }
    else{
        monitor.DrawLine((jitaku[0].x+0.5)*ROOT3-0.8,jitaku[0].y*1.5+0.8,(jitaku[0].x+0.5)*ROOT3+0.8,jitaku[0].y*1.5+0.8,1.0);
        monitor.DrawLine((jitaku[0].x+0.5)*ROOT3-0.8,jitaku[0].y*1.5-0.8,(jitaku[0].x+0.5)*ROOT3+0.8,jitaku[0].y*1.5-0.8,1.0);
        monitor.DrawLine((jitaku[0].x+0.5)*ROOT3-0.8,jitaku[0].y*1.5-0.8,(jitaku[0].x+0.5)*ROOT3-0.8,jitaku[0].y*1.5+0.8,1.0);
        monitor.DrawLine((jitaku[0].x+0.5)*ROOT3+0.8,jitaku[0].y*1.5-0.8,(jitaku[0].x+0.5)*ROOT3+0.8,jitaku[0].y*1.5+0.8,1.0);
    }
    
	//タイムステップや感染者数の数値表示
    if(parameter_flag==0){
        monitor.SetAllColor(0.0,0.0,0.0);
        sprintf( string_temp, "time step %d"  , time_step);
        monitor.String( -0.97,-0.65, string_temp);
        sprintf( string_temp, "death(economy) %d"  , count_D2);
        monitor.String( -0.97,-0.7, string_temp);
    }
    else if(parameter_flag==1){
        monitor.SetAllColor(0.0,0.0,0.0);
        sprintf( string_temp, "trial %d"  , trial);
        monitor.String( -0.97,-0.55, string_temp);
        sprintf( string_temp, "tmstep %d"  , time_step);
        monitor.String( -0.97,-0.6, string_temp);
        sprintf( string_temp, "N%d"  , N);
        monitor.String( -0.97,-0.65, string_temp);
        monitor.SetAllColor(0.0,0.0,1.0);
        sprintf( string_temp, "S%d %d  %d  %d  %d"  , count_S,count_SW[0],count_SW[1],count_SW[2],count_SW[3]);
        monitor.String( -0.97,-0.7, string_temp);
        monitor.SetAllColor(0.5,0.5,0.0);
        sprintf( string_temp, "E%d %d  %d  %d  %d"  , count_E,count_EW[0],count_EW[1],count_EW[2],count_EW[3]);
        monitor.String( -0.97,-0.75, string_temp);
        monitor.SetAllColor(1.0,0.0,0.0);
        sprintf( string_temp, "I%d %d  %d  %d  %d"  , count_I,count_IW[0],count_IW[1],count_IW[2],count_IW[3]);
        monitor.String( -0.97,-0.8, string_temp);
        monitor.SetAllColor(0.0,1.0,0.0);
        sprintf( string_temp, "R%d %d  %d  %d  %d"  , count_R,count_RW[0],count_RW[1],count_RW[2],count_RW[3]);
        monitor.String( -0.97,-0.85, string_temp);
        monitor.SetAllColor(0.6,0.6,0.6);
        sprintf( string_temp, "Q%d %d  %d  %d  %d"  , count_Q,count_QW[0],count_QW[1],count_QW[2],count_QW[3]);
        monitor.String( -0.97,-0.9, string_temp);
        monitor.SetAllColor(0.0,0.0,0.0);
        sprintf( string_temp, "D1 %d %d  %d  %d  %d"  , count_D1,count_D1W[0],count_D1W[1],count_D1W[2],count_D1W[3]);
        monitor.String( -0.97,-0.95, string_temp);
        sprintf( string_temp, "D2 %d %d  %d  %d  %d"  , count_D2,count_D2W[0],count_D2W[1],count_D2W[2],count_D2W[3]);
        monitor.String( -0.97,-1.0, string_temp);
        
        sprintf( string_temp, "ip%.2f sig%.5f"  , ipsi[0],sigma[0]);
        monitor.String( -0.3,-0.55, string_temp);
        sprintf( string_temp, "ip%.2f sigσ%.5f"  , ipsi[1],sigma[1]);
        monitor.String( -0.3,-0.6, string_temp);
        sprintf( string_temp, "ip%.2f sigσ%.5f"  , ipsi[2],sigma[2]);
        monitor.String( -0.3,-0.65, string_temp);
        sprintf( string_temp, "ip%.2f sigσ%.5f"  , ipsi[3],sigma[3]);
        monitor.String( -0.3,-0.7, string_temp);
        sprintf( string_temp, "nx%d"  , nx);
        monitor.String( -0.3,-0.75, string_temp);
        sprintf( string_temp, "ny%d"  , ny);
        monitor.String( -0.3,-0.8, string_temp);
        sprintf( string_temp, "init_S%d"  , init_S);
        monitor.String( -0.3,-0.85, string_temp);
        sprintf( string_temp, "init_E%d"  , init_E);
        monitor.String( -0.3,-0.9, string_temp);
        sprintf( string_temp, "init_I%d"  , init_I);
        monitor.String( -0.3,-0.95, string_temp);
        sprintf( string_temp, "M_init%.1f"  , M_init);
        monitor.String( -0.3,-1.0, string_temp);
        
        sprintf( string_temp, "rho_th%.2f"  , rho_th);
        monitor.String( 0.2,-0.55, string_temp);
        sprintf( string_temp, "lam-l %.2f"  , lambda_low);
        monitor.String( 0.2,-0.6, string_temp);
        sprintf( string_temp, "lam-h %.2f"  , lambda_high);
        monitor.String( 0.2,-0.65, string_temp);
        sprintf( string_temp, "pE%.4f"  , pE);
        monitor.String( 0.2,-0.7, string_temp);
        sprintf( string_temp, "pD%.4f"  , pD);
        monitor.String( 0.2,-0.75, string_temp);
        sprintf( string_temp, "pQ%.4f"  , pQ);
        monitor.String( 0.2,-0.8, string_temp);
        sprintf( string_temp, "tau_E%d"  , tau_E);
        monitor.String( 0.2,-0.85, string_temp);
        sprintf( string_temp, "tau_R%d"  , tau_R);
        monitor.String( 0.2,-0.9, string_temp);
        sprintf( string_temp, "kappa%.4f"  , kappa);
        monitor.String( 0.2,-0.95, string_temp);
        sprintf( string_temp, "R%.4f"  , R);
        monitor.String( 0.2,-1.0, string_temp);
        
        sprintf( string_temp, "zaitaku%d"  , zaitaku);
        monitor.String( 0.55,-0.55, string_temp);
        sprintf( string_temp, "gaishutu%d"  , gaishutu);
        monitor.String( 0.55,-0.6, string_temp);
        sprintf( string_temp, "ryutu%d"  , ryutu);
        monitor.String( 0.55,-0.65, string_temp);
        sprintf( string_temp, "Q_max%d"  , Q_max);
        monitor.String( 0.55,-0.7, string_temp);
        sprintf( string_temp, "peaktime%d"  , peak_time);
        monitor.String( 0.55,-0.75, string_temp);
        sprintf( string_temp, "M_var%f"  , M_var);
        monitor.String( 0.55,-0.8, string_temp);
        sprintf( string_temp, "Q_th%d"  , Q_th);
        monitor.String( 0.55,-0.85, string_temp);
        sprintf( string_temp, "n_young%d"  , n_young);
        monitor.String( 0.55,-0.9, string_temp);
        sprintf( string_temp, "n_selfish%d"  , n_selfish);
        monitor.String( 0.55,-0.95, string_temp);
        sprintf( string_temp, "K%.5f"  , K);
        monitor.String( 0.55,-1.0, string_temp);
        
        sprintf( string_temp, "zaitaW0  %d",zaitakuW[0]);
        monitor.String(0.55,-0.15,string_temp);
        sprintf( string_temp, "gaishW0  %d",gaishutuW[0]);
        monitor.String(0.55,-0.2,string_temp);
        sprintf( string_temp, "zaitaW1  %d",zaitakuW[1]);
        monitor.String(0.55,-0.25,string_temp);
        sprintf( string_temp, "gaishW1  %d",gaishutuW[1]);
        monitor.String(0.55,-0.3,string_temp);
        sprintf( string_temp, "zaitaW2  %d",zaitakuW[2]);
        monitor.String(0.55,-0.35,string_temp);
        sprintf( string_temp, "gaishW2  %d",gaishutuW[2]);
        monitor.String(0.55,-0.4,string_temp);
        sprintf( string_temp, "zaitaW3  %d",zaitakuW[3]);
        monitor.String(0.55,-0.45,string_temp);
        sprintf( string_temp, "gaishW3  %d",gaishutuW[3]);
        monitor.String(0.55,-0.5,string_temp);
        
        sprintf( string_temp, "Mtotal0  %.1f",M_total[0]);
        monitor.String(0.55,0.05,string_temp);
        sprintf( string_temp, "Mtotal1  %.1f",M_total[1]);
        monitor.String(0.55,0.0,string_temp);
        sprintf( string_temp, "Mtotal2  %.1f",M_total[2]);
        monitor.String(0.55,-0.05,string_temp);
        sprintf( string_temp, "Mtotal3  %.1f",M_total[3]);
        monitor.String(0.55,-0.1,string_temp);
        
        sprintf( string_temp, "M_min  %.1f",M_min);
        monitor.String(0.55,0.1,string_temp);
    }
    else if(parameter_flag==2){
        monitor.SetAllColor(0.0,0.0,0.0);
        sprintf( string_temp, "tmstep %d"  , time_step);
        monitor.String( -0.97,-0.6, string_temp);
        monitor.SetAllColor(0.0,0.0,1.0);
        sprintf( string_temp, "S       %d"  , count_S,count_SW[0],count_SW[1],count_SW[2],count_SW[3]);
        monitor.String( -0.97,-0.7, string_temp);
        monitor.SetAllColor(0.5,0.5,0.0);
        sprintf( string_temp, "E       %d"  , count_E,count_EW[0],count_EW[1],count_EW[2],count_EW[3]);
        monitor.String( -0.97,-0.75, string_temp);
        monitor.SetAllColor(1.0,0.0,0.0);
        sprintf( string_temp, "I        %d"  , count_I,count_IW[0],count_IW[1],count_IW[2],count_IW[3]);
        monitor.String( -0.97,-0.8, string_temp);
        monitor.SetAllColor(0.0,1.0,0.0);
        sprintf( string_temp, "R       %d"  , count_R,count_RW[0],count_RW[1],count_RW[2],count_RW[3]);
        monitor.String( -0.97,-0.85, string_temp);
        monitor.SetAllColor(0.6,0.6,0.6);
        sprintf( string_temp, "Q       %d"  , count_Q,count_QW[0],count_QW[1],count_QW[2],count_QW[3]);
        monitor.String( -0.97,-0.9, string_temp);
        monitor.SetAllColor(0.0,0.0,0.0);
        sprintf( string_temp, "D_inf  %d"  , count_D1);
        monitor.String( -0.97,-0.95, string_temp);
        sprintf( string_temp, "D_eco      %d"  , count_D2);
        monitor.String( -0.57,-0.65, string_temp);
        sprintf( string_temp, "D_eco,1   %d"  , count_D2W[0]);
        monitor.String( -0.57,-0.7, string_temp);
        sprintf( string_temp, "D_eco,2   %d"  , count_D2W[1]);
        monitor.String( -0.57,-0.75, string_temp);
        sprintf( string_temp, "D_eco,3   %d"  , count_D2W[2]);
        monitor.String( -0.57,-0.8, string_temp);
        sprintf( string_temp, "D_eco,4   %d"  , count_D2W[3]);
        monitor.String( -0.57,-0.85, string_temp);
        sprintf( string_temp, "T1  %.1f",M_total[0]);
        monitor.String(0.0,-0.65,string_temp);
        sprintf( string_temp, "T2  %.1f",M_total[1]);
        monitor.String(0.0,-0.7,string_temp);
        sprintf( string_temp, "T3  %.1f",M_total[2]);
        monitor.String(0.0,-0.75,string_temp);
        sprintf( string_temp, "T4  %.1f",M_total[3]);
        monitor.String(0.0,-0.8,string_temp);
        //sprintf( string_temp, "X   %d"  , ryutu);
        //monitor.String( 0.0,-0.9, string_temp);
    }
  glFlush();
  glutSwapBuffers();
    if(save_flag1==1){
		if(!(time_step%20)) monitor.SavePPMData();
	}

}


void keyboard(unsigned char key, int x , int y){
  double tmpcin;
  switch(key)
  {
     case 'Q'   :                                break;
     case 'q'   :                                break;
     case '\033':  /* '\033' = ESC */ exit(0);   break;
     case 'h'   : monitor.SetCenter( 1.0 , 0 );  break;
     case 'l'   : monitor.SetCenter( -1.0 , 0 ); break;
     case 'j'   : monitor.SetCenter( 0 , 1.0 );  break;
     case 'k'   : monitor.SetCenter( 0 , -1.0 ); break;
     case 'c'   :                                break;
     case 'g'   :                                break;
     case 'z'   : monitor.SetZoom( 1.1 );        break;
     case 'x'   : monitor.SetZoom( 1.0 / 1.1 );  break;
  }

}


void mouse(int button, int state, int x, int y)
{
   switch (button)
   {
      case GLUT_LEFT_BUTTON:
         if (state == GLUT_DOWN) { glutIdleFunc(0);     std::cout << "left: on" << std::endl;  }
         else                    { glutIdleFunc(idle);  std::cout << "left: off" << std::endl; }
         break;

      case GLUT_MIDDLE_BUTTON:
         if (state == GLUT_DOWN) { glutIdleFunc(0);    std::cout << "middle: on" << std::endl;  }
         else                    { glutIdleFunc(idle); std::cout << "middle: off" << std::endl; }
         break;

      case GLUT_RIGHT_BUTTON:
         if (state == GLUT_DOWN) { glutIdleFunc(0);    std::cout << "right: on" << std::endl;  }
         else                    { glutIdleFunc(idle); std::cout << "right: off" << std::endl; }
         break;
   }
}

void resize( int w , int h )
{
   glViewport(0, 0, w, h);
  
   //glMatrixMode(GL_PROJECTION);
   glLoadIdentity();
   glOrtho( -w / 20.0 , w / 20.0 , -h / 20.0 , h / 20.0 , -1.0 , 1.0 );
   //gluPerspective( 30.0, (double)w / (double)h, 1.0 , 100.0 );
   //gluLookAt( 0.0 , 0.0 , 3.8 , 0.0 , 0.0 , 0.0 , 0.0 , 1.0 , 0.0 );
   //monitor.SetWindowSize( w , h );
   //glMatrixMode(GL_MODELVIEW);
}

void OpenGL_init(int *argcp , char **argv)
{
   glutInit(argcp, argv);

   glutInitDisplayMode(GLUT_RGBA | GLUT_DOUBLE);

   glutInitWindowSize(monitor.GetWindowSize(Monitor::X),monitor.GetWindowSize(Monitor::Y));
   glutInitWindowPosition( 10 , 100 );
   winid = glutCreateWindow("simulation");
	init();
   glutDisplayFunc(display);
   glutReshapeFunc(resize);
   glutKeyboardFunc(keyboard);
   glutMouseFunc(mouse);
   glClearColor(1.0, 1.0, 1.0, 1.0);
}

void monitor_init()
{
   monitor.SetWindowSize( 600 , 600 );
//   monitor.SetMode( 0 );
   monitor.SetMovieMode( 1 );
   monitor.SetMovieName( "./MovieDir/temp_" );
//   monitor.SetGridMode( 0 );
//   monitor.SetGridWidth( 2.0 );

  // for( int i = 0 ; i < 22 ; i++ ) monitor.SetZoom( 1.1 );
  // for( int i = 0 ; i < 7; i++ ) monitor.SetCenter( 0 , 1.0 );
  // for( int i = 0 ; i <10 ; i++ ) monitor.SetCenter( 1.0 , 0.0 );

}


int main(int argc, char *argv[])
{
	 int i, j, i_dim;
    
    monitor.SetZoom( 30.0 );
    monitor.SetCenter( 40.0 , 30.0 );
    
    timer=time(NULL);
    date=localtime(&timer);
    strftime(str2,255,"%Y%b%d-%H%M",date);
    printf("%s",str2);
    sprintf(filename2, "%s data2.txt",str2);    //数値データ保存ファイルのファイル名設定
    fp2=fopen(filename2,"w");        //数値データ保存ファイルを開く

   monitor_init();
   std::cout << "monitor init OK" << std::endl;

   OpenGL_init(&argc, argv);

   std::cout << "OpenGL init OK" << std::endl;

   glutIdleFunc(idle);
   glutMainLoop();

	 return 0;
}


